Frequency-Aware Transformer for Learned Image Compression

Learned image compression (LIC) has gained traction as an effective solution for image storage and transmission in recent years. However, existing LIC methods are redundant in latent representation due to limitations in capturing anisotropic frequency components and preserving directional details. To overcome these challenges, we propose a novel frequency-aware transformer (FAT) block that for the first time achieves multiscale directional ananlysis for LIC. The FAT block comprises frequency-decomposition window attention (FDWA) modules to capture multiscale and directional frequency components of natural images. Additionally, we introduce frequency-modulation feed-forward network (FMFFN) to adaptively modulate different frequency components, improving rate-distortion performance. Furthermore, we present a transformer-based channel-wise autoregressive (T-CA) model that effectively exploits channel dependencies. Experiments show that our method achieves state-of-the-art rate-distortion performance compared to existing LIC methods, and evidently outperforms latest standardized codec VTM-12.1 by 14.5%, 15.1%, 13.0% in BD-rate on the Kodak, Tecnick, and CLIC datasets.

==> figs/ssim_kodak.py <==

he2022_bpp = [0.090, 0.215, 0.392, 0.665]
he2022_psnr = [12.22, 15.83, 18.80, 21.64]

xie2021_bpp = [0.1735, 0.2645, 0.4860, 0.8365, 1.1060]
xie2021_psnr =  [14.72, 16.73, 19.82, 22.96, 24.66]

tcm2023_bpp = [0.1278, 0.1698, 0.2528, 0.3430, 0.4958, 0.6470]
tcm2023_psnr = [13.89, 15.09, 16.93, 18.64, 20.41, 21.90]
balle2018_bpp = [ 0.1094326443142361,      0.1669514973958333,      0.24811808268229166,      0.3495449490017361,      0.47353786892361094,      0.6379292805989585,      0.858771430121528,      1.1598409016927083]
balle2018_psnr = [0.9347378313541412, 0.9550811325510343, 0.9706825787822405, 0.9806284680962563,     0.9866019537051519, 0.9906589587529501, 0.9937887464960417, 0.9959184750914574]
stf2022_bpp =[   0.109,    0.168,    0.236,    0.340,    0.483,    0.664]
stf2022_psnr =  [ 13.63,    14.96,    16.49,    18.17,    20.19,    21.50]
import numpy as np
our_bpp = [0.1196 ,0.1697, 0.2377 ,0.3232,0.4393 ,0.6029]+np.array([1,2,3,4,5,6])*0.001
our_psnr = [13.8585,15.4219,16.9093,18.4375 ,20.0413 ,21.6489 ]

vvc_bpp =[0.04824490017361111,      0.11249542236328125,      0.24581654866536465,      0.4905454847547744,      0.8748101128472224,     1.43084971110026]
vvc_psnr = [0.8606081604957581,      0.9176909327507019,      0.9561077281832695,      0.9780782933036486,      0.988776795566082,      0.9938599988818169]

jpg_bpp=[      0.22115325927734372,
      0.32661437988281244,
      0.42312622070312506,
      0.5083855523003472,
      0.5878660413953993,
      0.6601265801323783,
      0.728946261935764,
      0.786026848687066,
      0.8497187296549479,
      0.9060007731119791,
      0.9643800523546006,
      1.0372119479709203,
      1.1273964775933163,
      1.23984612358941,
      1.3688269721137154,
      1.5718070136176217,
      1.8588163587782118,
      2.350199381510416,
      3.4013400607638893
    ]
jpb_psnr =[
       0.8030709524949392,
      0.8898622319102287,
      0.9235836813847224,
      0.9427085692683855,
      0.9533494859933853,
      0.9606156249841055,
      0.9661434814333916,
      0.9696919098496437,
      0.9726496761043867,
      0.9752530703941981,
      0.9772666270534197,
      0.9792757481336594,
      0.9813638602693876,
      0.9837072988351186,
      0.9857503150900205,
      0.9881909117102623,
      0.9905517573157946,
      0.9929814984401067,
      0.9956368828813235
    ]

bpg_bpp=[ 0.06776767306857638,
      0.1610234578450521,
      0.35155402289496523,
      0.6846966213650174,
      1.1996654934353295,
      1.9297120836046002,
      3.0578757392035594,
      4.703142801920573]
bpg_psnr =[   0.8685900047421455,
      0.9242047940691313,
      0.9611444820960363,
      0.9807986840605736,
      0.9904666990041733,
      0.9949331854780515,
      0.9975460593899091,
      0.9988023291031519]

import matplotlib.pyplot as plt
import numpy as np 
def todb(ssim):
    # print(ssim)
    for i in range(len(ssim)):
        ssim[i] = -10*np.log10((1-ssim[i]))
    # print(ssim)
    return ssim
        
plt.figure(figsize=(8, 10))  # 设置图表大小

plt.plot(our_bpp, our_psnr, marker='o', label='Ours')
plt.plot(tcm2023_bpp, tcm2023_psnr, label='Liu(CVPR23)')
plt.plot(stf2022_bpp, stf2022_psnr,  label='Zou(CVPR22)')

# HE2022
plt.plot(he2022_bpp, he2022_psnr,  label='He(CVPR22)')

# Xie2021
plt.plot(xie2021_bpp, xie2021_psnr,  label='Xie(MM21)')

# TCM2023
plt.plot(balle2018_bpp, todb(balle2018_psnr), label='Balle(ICLR18)')

# STF2022

# VVC
plt.plot(vvc_bpp, todb(vvc_psnr),label='VVC(VTM-12.1)')

# BALLE2018



# BPG
plt.plot(bpg_bpp, todb(bpg_psnr), label='BPG(4:4:4)')

# 设置图表标签
plt.xlabel('Bpp',fontsize=12)
plt.ylabel('PSNR',fontsize=12)
plt.xlim(0.1, 0.7)
plt.ylim(12, 22)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
import numpy as np

import matplotlib.ticker as ticker

# 设置横轴和纵轴的间距
plt.grid(True, which='major', axis='both', linestyle='-', color='gray', alpha=0.5)

# 设置刻度
tick_spacing = 0.05

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(tick_spacing))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
tick_format = '%.1f'  # 保留两位小数

for label in ax.xaxis.get_ticklabels():
    if label.get_text()[0]=='−' :
        label.set_visible(False)
  
    elif float(label.get_text())*10%2 !=0:
       
        label.set_visible(False)
formatter = ticker.FormatStrFormatter(tick_format)
ax.xaxis.set_major_formatter(formatter)
        
for label in ax.yaxis.get_ticklabels():
    if float(label.get_text())%2 !=0:
       
        label.set_visible(False)
tick_format = '%d'  # 保留两位小数
formatter = ticker.FormatStrFormatter(tick_format)
ax.yaxis.set_major_formatter(formatter)
plt.legend(fontsize=12)

# 显示图表
plt.show()
plt.savefig('./kodak_ssim.png')
plt.savefig('./kodak_ssim.pdf')


